A Bayesian Federated Learning Framework with Online Laplace Approximation

Federated learning (FL) allows multiple clients to collaboratively learn a globally shared model through cycles of model aggregation and local model training, without the need to share data. Most existing FL methods train local models separately on different clients, and then simply average their parameters to obtain a centralized model on the server side. However, these approaches generally suffer from large aggregation errors and severe local forgetting, which are particularly bad in heterogeneous data settings. To tackle these issues, in this paper, we propose a novel FL framework that uses online Laplace approximation to approximate posteriors on both the client and server side. On the server side, a multivariate Gaussian product mechanism is employed to construct and maximize a global posterior, largely reducing the aggregation errors induced by large discrepancies between local models. On the client side, a prior loss that uses the global posterior probabilistic parameters delivered from the server is designed to guide the local training. Binding such learning constraints from other clients enables our method to mitigate local forgetting. Finally, we achieve state-of-the-art results on several benchmarks, clearly demonstrating the advantages of the proposed method.

==> exgraph/plot_lf.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
# Create DataFrame from given data
# Read the data from the provided file
df_epoch = pd.read_csv('lf.csv')

# Define the colors and markers
colors_epoch = plt.cm.rainbow(np.linspace(0, 1, df_epoch['alpha'].nunique()))
markers_epoch = ['o', 'v', 's', 'P', '*', 'X']

# Create a dictionary mapping alpha values and epochs to colors and markers
alpha_dict_epoch = {alpha: color for alpha, color in zip(df_epoch['alpha'].unique(), colors_epoch)}
epoch_dict = {epoch: marker for epoch, marker in zip(df_epoch['Epoch'].unique(), markers_epoch)}

# Create the scatter plot with trend lines
plt.figure(figsize=(8, 5))

# Plot the scatter points
for i in df_epoch.index:
    row = df_epoch.loc[i]
    plt.scatter(row['Fisher'], row['Acc (round 3)'], color=alpha_dict_epoch[row['alpha']], marker=epoch_dict[row['Epoch']])

# Fit trend lines for each alpha value and plot
for alpha, color in alpha_dict_epoch.items():
    subset = df_epoch[df_epoch['alpha'] == alpha]
    coefficients = np.polyfit(subset['Fisher'], subset['Acc (round 3)'], 1)
    trendline = np.poly1d(coefficients)
    plt.plot(subset['Fisher'], trendline(subset['Fisher']), color=color, linestyle='--')

# Create legend for alpha values (colors)
legend1 = plt.legend([plt.Line2D([0], [0], color=color, lw=2) for color in alpha_dict_epoch.values()],
                     [f'$\\alpha$={alpha}' for alpha in alpha_dict_epoch.keys()],
                     title="Heterogeneity Degrees", loc="upper right")

# Create legend for epoch values (marker types)
legend2 = plt.legend([plt.Line2D([0], [0], color='black', marker=marker, linestyle='None') for marker in epoch_dict.values()],
                     [f'Epoch={epoch}' for epoch in epoch_dict.keys()],
                     title="Models", loc="lower left")

# Add both legends to the plot
plt.gca().add_artist(legend1)
plt.gca().add_artist(legend2)

plt.xlabel('Local Forgetting', fontsize=16)
plt.ylabel('Local Accuracy', fontsize=16)
# plt.legend()
plt.grid(True)
plt.savefig('plot_lf.pdf')
plt.show()

